The Tarantula Massive Binary Monitoring V. R 144: a wind-eclipsing binary with a total mass > 140 Msun

R 144 is the visually brightest WR star in the Large Magellanic Cloud (LMC). R 144 was reported to be a binary, making it potentially the most massive binary thus observed. We perform a comprehensive spectral, photometric, orbital, and polarimetric analysis of R 144. R 144 is an eccentric (e=0.51) 74.2-d binary comprising two relatively evolved (age~2 Myr), H-rich WR stars. The hotter primary (WN5/6h, T=50 kK) and the cooler secondary (WN6/7h,T=45kK) have nearly equal masses. The combination of low rotation and H-depletion observed in the system is well reproduced by contemporary evolution models that include boosted mass-loss at the upper-mass end. The systemic velocity of R 144 and its relative isolation suggest that it was ejected as a runaway from the neighbouring R 136 cluster. The optical light-curve shows a clear orbital modulation that can be well explained as a combination of two processes: excess emission stemming from wind-wind collisions and double wind eclipses. Our light-curve model implies an orbital inclination of i=60.4+-1.5deg, resulting in accurately constrained dynamical masses of 74+-4 and 69+-4 Msun. Assuming that both binary components are core H-burning, these masses are difficult to reconcile with the derived luminosities (logL1,2 = 6.44, 6.39 [Lsun]), which correspond to evolutionary masses of the order of 110 and 100Msun, respectively. Taken at face value, our results imply that both stars have high classical Eddington factors of Gamma_e = 0.78+-0.1. If the stars are on the main sequence, their derived radii (~25Rsun) suggest that they are only slightly inflated, even at this high Eddington factor. Alternatively, the stars could be core-He burning, strongly inflated from the regular size of classical Wolf-Rayet stars (~1Rsun), a scenario that could help resolve the observed mass discrepancy.

==> Draw.py <==
import matplotlib.pyplot as plt
import matplotlib as mpl
from matplotlib.collections import LineCollection
from matplotlib.colors import ListedColormap, BoundaryNorm
import numpy as np

XlimMin = -290.
XlimMax = 240.
YlimMin = -250.
YlimMax = 300.
ShockWidth = 10

ColPrim = 'blue'
ColSec = 'teal'
ShockColor = 'red'
ColNV = 'blue'
ColNIII = 'teal'
ColHeII = 'red'
ColHeI = 'grey'


Sizeprim = 22
SizePrimNVFac = 1.1
SizePrimNIIIFac = 2.5
SizePrimHeIIFac = 4.
SizePrimHeIFac = 15.

SizeSec = 25
asini1 = 171.
asini2 = 179.
e = 0.52
i = 40.*np.pi/180.
a1 = asini1/np.sin(i)
a2 = asini2/np.sin(i)
ProxFacnu = (270. - 302.)*np.pi/180.
DistFac = (1 - e**2)/(1 + e*np.cos(ProxFacnu))
Xprim = a1*np.cos(i) * DistFac
Yprim = -a1*np.sin(i) * DistFac
Xsec = -a2*np.cos(i) * DistFac
Ysec = a2*np.sin(i) * DistFac
aConeTip = 0.2*a2*DistFac
XConeTip = -aConeTip*np.cos(i)
YConeTip = aConeTip*np.sin(i)
aParb = .0005
bParb = -2*aParb*XConeTip
cParb = (YConeTip*4*aParb + bParb**2)/4./aParb

Scale = 100


figure, axes = plt.subplots()

#pos

draw_circle1 = plt.Circle((Xprim, Yprim), Sizeprim, color=ColPrim)
draw_circle2 = plt.Circle((Xsec, Ysec), SizeSec, color=ColSec)

draw_circle3 = plt.Circle((Xprim, Yprim), SizeSec*SizePrimNVFac, color=ColNV, fill=False)
draw_circle4 = plt.Circle((Xprim, Yprim), SizeSec*SizePrimNIIIFac, color=ColNIII, fill=False)
draw_circle5 = plt.Circle((Xprim, Yprim), SizeSec*SizePrimHeIIFac, color=ColHeII, fill=False)
draw_circle6 = plt.Circle((Xprim, Yprim), SizeSec*SizePrimHeIFac, color=ColHeI, fill=False)

axes.set_aspect(1)
axes.add_artist(draw_circle1)
axes.add_artist(draw_circle2)
axes.add_artist(draw_circle3)
axes.add_artist(draw_circle4)
axes.add_artist(draw_circle5)
axes.add_artist(draw_circle6)
plt.xlim(XlimMin, XlimMax)
plt.ylim(YlimMin, YlimMax)

xs = np.arange(XlimMin-100, XlimMax+100, .1)
ys = aParb*xs**2 + bParb*xs + cParb
xsrot = (xs - XConeTip)*np.cos(i) - (ys - YConeTip)*np.sin(i) + XConeTip
ysrot = (xs - XConeTip)*np.sin(i) + (ys-YConeTip)*np.cos(i) + YConeTip
plt.plot(xsrot, ysrot, color=ShockColor, linewidth=ShockWidth, alpha=0.5)

ArrOffsX = -150.
ArrOffsY = 30.


plt.arrow(XlimMax+ ArrOffsX, YlimMin+ArrOffsY, 100, 0, width=5, color='black')

NCone = len(xsrot)

N1 = int(NCone*1/6.)  -300
N2 = int(NCone*2/6.)  -300
N3 = int(NCone*3/6)  -300
N4 = int(NCone*3/6) + 300
N5 = int(NCone*4/6) + 300
N6 = int(NCone*5/6) + 300

X1tip = xsrot[N1]
X2tip = xsrot[N2]
X3tip = xsrot[N3]
X4tip = xsrot[N4]
X5tip = xsrot[N5]
X6tip = xsrot[N6]
Y1tip = ysrot[N1]
Y2tip = ysrot[N2]
Y3tip = ysrot[N3]
Y4tip = ysrot[N4]
Y5tip = ysrot[N5]
Y6tip = ysrot[N6]

dXNgap = 200

dx1 = -(xsrot[N1+dXNgap] - xsrot[N1])
dx2 = -(xsrot[N2+dXNgap] - xsrot[N2])
dx3 = -(xsrot[N3+dXNgap] - xsrot[N3])
dx4 = xsrot[N4] - xsrot[N4-dXNgap]
dx5 = xsrot[N5] - xsrot[N5-dXNgap]
dx6 = xsrot[N6] - xsrot[N6-dXNgap]
dy1 = -(ysrot[N1+dXNgap] - ysrot[N1])
dy2 = -(ysrot[N2+dXNgap] - ysrot[N2])
dy3 = -(ysrot[N3+dXNgap] - ysrot[N3])
dy4 = ysrot[N4] - ysrot[N4-dXNgap]
dy5 = ysrot[N5] - ysrot[N5-dXNgap]
dy6 = ysrot[N6] - ysrot[N6-dXNgap]



plt.arrow(X1tip, Y1tip, dx1, dy1, width=5, color='black')
plt.arrow(X2tip, Y2tip, dx2, dy2, width=5, color='black')
plt.arrow(X3tip, Y3tip, dx3, dy3, width=5, color='black')
plt.arrow(X4tip, Y4tip, dx4, dy4, width=5, color='black')
plt.arrow(X5tip, Y5tip, dx5, dy5, width=5, color='black')
plt.arrow(X6tip, Y6tip, dx6, dy6, width=5, color='black')

#plt.arrow(xsrot[int(NCone*2/3.)], ysrot[int(NCone*2/3.)], 30, 40, width=5, color='black')
#plt.arrow(xsrot[int(NCone*4/5.)], ysrot[int(NCone*4/5.)], 20, 40, width=5, color='black')

#print xsrot[NCone/2], ysrot[NCone/2]
#dsad

plt.arrow(XlimMax+ ArrOffsX, YlimMin+ArrOffsY, 100, 0, width=5, color='black')
plt.arrow(XlimMax+ ArrOffsX, YlimMin+ArrOffsY, 100, 0, width=5, color='black')
plt.arrow(XlimMax+ ArrOffsX, YlimMin+ArrOffsY, 100, 0, width=5, color='black')

plt.text(XlimMax+ ArrOffsX, YlimMin + 1.3*ArrOffsY, 'To observer')

plt.text(XConeTip-60, YConeTip+60, 'WWC cone', rotation=40, size=12)
plt.text(  # position text relative to data
    Xprim, Yprim, '1',  # x, y, text,
    ha='center', va='center',   # text alignment,
    transform=axes.transData,      # coordinate system transformation,
    color='white',
    size='12'
    )

plt.text(  # position text relative to data
    Xsec, Ysec, '2',  # x, y, text,
    ha='center', va='center',   # text alignment,
    transform=axes.transData,      # coordinate system transformation,
    color='white',
    size='12'
    )


plt.text(  # position text relative to data
    Xprim, Yprim + Sizeprim*SizePrimNVFac, 'N V',  # x, y, text,
    ha='center', va='bottom',   # text alignment,
    transform=axes.transData      # coordinate system transformation
    )


plt.text(  # position text relative to data
    Xprim, Yprim + Sizeprim*SizePrimNIIIFac+4, 'N III',  # x, y, text,
    ha='center', va='bottom',   # text alignment,
    transform=axes.transData      # coordinate system transformation
    )

plt.text(  # position text relative to data
    Xprim, Yprim + Sizeprim*SizePrimHeIIFac+10, 'He II',  # x, y, text,
    ha='center', va='bottom',   # text alignment,
    transform=axes.transData      # coordinate system transformation
    )


plt.text(  # position text relative to data
    Xprim, Yprim + Sizeprim*SizePrimHeIFac+10, 'He I',  # x, y, text,
    ha='center', va='bottom',   # text alignment,
    transform=axes.transData      # coordinate system transformation
    )

plt.text(  # position text relative to data
    XlimMin+5, YlimMax-5, r'superior conjunction',  # x, y, text,
    ha='left', va='top',   # text alignment,
    transform=axes.transData      # coordinate system transformation
    )

plt.text(  # position text relative to data
    XlimMin+30, YlimMax-40, r'($\phi = -0.025$)',  # x, y, text,
    ha='left', va='top',   # text alignment,
    transform=axes.transData      # coordinate system transformation
    )

#plt.legend()
#x=linspace(-1,1,5000)
#y=x**2
#plot(x,y)
#xlabel("x axis")
#ylabel("y axis")
#print(x)
#show()
plt.axis('off')
#plt.tick_params(
    #axis='x',          # changes apply to the x-axis
    #which='both',      # both major and minor ticks are affected
    #bottom=False,      # ticks along the bottom edge are off
    #top=False,         # ticks along the top edge are off
    #labelbottom=False) # labels along the bottom edge are off

#plt.tick_params(
    #axis='y',          # changes apply to the x-axis
    #which='both',      # both major and minor ticks are affected
    #left=False,      # ticks along the bottom edge are off
    #right=False,         # ticks along the top edge are off
    #labelleft=False) # labels along the bottom edge are off

plt.savefig('Sketch.pdf', bbox_inches='tight')
plt.show()

